On the geometry of the orthogonal momentum amplituhedron

In this paper we study the orthogonal momentum amplituhedron $\mathcal{O}_k$, a recently introduced positive geometry that encodes the tree-level scattering amplitudes in ABJM theory. We generate the full boundary stratification of $\mathcal{O}_k$ and show that its boundaries can be labelled by so-called orthogonal Grassmannian forests (OG forests). We also determine the generating function for enumerating boundaries according to their dimension and show that the Euler characteristic of $\mathcal{O}_k$ equals one. This provides a strong indication that the orthogonal momentum amplituhedron is homeomorphic to a ball. This paper is supplemented with the Mathematica package "orthitroids" which contains useful functions for studying the positive orthogonal Grassmannian and the orthogonal momentum amplituhedron.

==> anc/orthitroids.wl <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



SetOptions[EvaluationNotebook[],NotebookEventActions->{{"MenuCommand","Save"}:>(NotebookSave[];
RenameFile[StringReplace[NotebookFileName[],".nb"->".m"],StringReplace[NotebookFileName[],".nb"->".wl"],OverwriteTarget->True])}]


(* ::Input::Initialization:: *)
BeginPackage["orthitroids`"];


ClearAll["orthitroids`*"];
ClearAll["orthitroids`Pvt`*"];


(* ::Input::Initialization:: *)
utlProgress::usage="";
utlMinorCalc::usage="";
utlPositiveMatrix::usage="";
utlBinomSubsets::usage="";


(* ::Input::Initialization:: *)
polyIntDiagonalsQ::usage="";
polyNonIntDiagonalsQ::usage="";
polyDiagonalsToSubdivision::usage="";
polyDiagonals::usage="";
polyTriangulations::usage="";
polySubdivisions::usage="";


(* ::Input::Initialization:: *)
oposTopCell::usage="";
oposTopCellQ::usage="";
oposDimension::usage="";
oposBoundary::usage="";
oposInverseBoundary::usage="";
oposCyclicRep::usage="";
oposCyclicize::usage="";
oposStratificationCyclicReps::usage="";
oposPermToCyclicRepIndex::usage="";
oposPosetAll::usage="";
oposStratificationAll::usage="";
oposPermToIndex::usage="";
oposStratification::usage="";
oposInverseStratification::usage="";
oposInterval::usage="";
oposPoset::usage="";
oposPermToCrossing::usage="";
oposPermToYoungNice::usage="";
oposPermToYoungReducedNice::usage="";
oposZeroPerm::usage="";
oposZeroPermPath::usage="";
oposZeroPermSinkSwapPath::usage="";
oposPermToMat::usage="";
orthogonalityCheck::usage="";
positivityCheck::usage="";


(* ::Input::Initialization:: *)
omomDimension::usage="";
omomDimensionCyclicReps::usage="";
omomFaceQ::usage="";
omomFaceQCyclicReps::usage="";
omomFacetsCyclicReps::usage="";
omomStratificationCyclicReps::usage="";
omomPosetAll::usage="";
omomStratificationAll::usage="";
omomPermToIndex::usage="";
omomStratification::usage="";
omomBoundary::usage="";
omomInverseStratification::usage="";
omomInverseBoundary::usage="";
omomInterval::usage="";
omomPoset::usage="";
omomGenFunc::usage="";

omomPermToForestData::usage="";
omomForestDataToPerm::usage="";
omomForestDataToForest::usage="";
omomPermToForest::usage="";


modStratificationAll::usage="";
momStratification::usage="";
modInverseStratification::usage="";
modInterval::usage="";
modPosetAll::usage="";
modStratificationAllToPerm::usage="";
modDiagonalsToPerm::usage="";
modStratificationAllToPermTopQ::usage="";
modDiagonalsToPermTopQ::usage="";
modReducedStratificationAllToPerm::usage="";
modReducedPosetAll::usage="";

modDiagonalsToPlanarTree::usage="";
modDiagonalsToForest::usage="";


(* ::Input::Initialization:: *)
Begin["`Pvt`"];


(* ::Input::Initialization:: *)
Needs["IGraphM`"]


(* ::Input::Initialization:: *)
$directory["data"]=If[StringQ[#],#,FileNameJoin[{NotebookDirectory[],"data"}]]&@Global`$directory["data"];
If[!FileExistsQ[$directory["data"]],CreateDirectory[$directory["data"]];Print["Data directory created in "<>ToString[$directory["data"]]<>"."]];

$save=If[TrueQ[#],#,True]&@Global`$save;
$auto=If[TrueQ[#],#,True]&@Global`$auto;


(* ::Input::Initialization:: *)
utlProgress[frac_,OptionsPattern[]]:=Module[{grid=Grid[{{ProgressIndicator[frac],StringPadLeft[ToString[Round[100frac]],3]<>"%"}}]},If[Not[OptionValue[title]===""],Column[{OptionValue[title],grid}],grid]]

utlProgress[step_,total_,OptionsPattern[]]:=Module[{totalString=ToString[total],grid},
grid=Grid[{{ProgressIndicator[step/total],StringPadLeft[ToString[step],StringLength[totalString]]<>"/"<>totalString}}];
If[Not[OptionValue[title]===""],Column[{OptionValue[title],grid}],grid]]

Options[utlProgress]={title -> ""};


(* ::Input::Initialization:: *)
utlBinomSubsets[n_,k_]:=utlBinomSubsets[n,k]=Subsets[Range[n],{k}]


(* ::Input::Initialization:: *)
utlMinorCalc[mat_,minorList_]:=Det[mat[[;;,minorList]]]


(* ::Input::Initialization:: *)
utlPositiveMatrix[nrows_,ncolumns_]:=(utlPositiveMatrix[nrows,ncolumns]=Table[A2^A1,{A1,nrows},{A2,ncolumns}])


(* ::Input::Initialization:: *)
polyIntDiagonalsQ[{diag1_,diag2_}]:=If[Length[Intersection[diag1,diag2]]>0,False,Signature[Join[diag1,diag2]]==-1]
polyNonIntDiagonalsQ[{diag1_,diag2_}]:=Not[polyIntDiagonalsQ[{diag1,diag2}]]
polyNonIntDiagonalsQ[listOfDiagonals_]:=And@@(polyNonIntDiagonalsQ/@Subsets[listOfDiagonals,{2}])


(* ::Input::Initialization:: *)
polyDiagonalsToSubdivision[n_][listOfDiagonals_]:=Module[{numDiagonals=Length[listOfDiagonals],listOfPolygons={Range[n]},numPolygons=1,II,diag,pos,polygon,inner,outer},
Table[
(* find the polygon containing the diagonal diag *)
pos=SelectFirst[Range[numPolygons],Complement[diag,listOfPolygons[[#]]]==={}&];
polygon=listOfPolygons[[pos]];
(* find all vertices in the polygon between diag[[1]] and diag[[2]] *)
inner=Intersection[Range@@diag,polygon];
(* find all vertices in the polygon between diag[[2]] and diag[[1]] *)
outer=Union[diag,Complement[polygon,inner]];
(* replace the polygon with the two smaller polygons *)
listOfPolygons=Join[{inner,outer},listOfPolygons[[;;pos-1]],listOfPolygons[[pos+1;;]]];
numPolygons+=2;
,{diag,listOfDiagonals}];
Sort[listOfPolygons]]


(* ::Input::Initialization:: *)
polyDiagonals[n_]:=polyDiagonals[n]=Complement[utlBinomSubsets[n,2],Sort/@Partition[Range[n],2,1,1]]


(* ::Input::Initialization:: *)
polyTriangulations[n_]:=polyTriangulations[n]=(polyDiagonals[n][[#]]&/@IGMaximalCliques[AdjacencyGraph@Boole@(polyNonIntDiagonalsQ/@#&/@Outer[List,polyDiagonals[n],polyDiagonals[n],1])])


polySubdivisions[n_]:=polySubdivisions[n]=DeleteDuplicates[Sort/@Flatten[Subsets/@polyTriangulations[n],1]]


(* ::Input::Initialization:: *)
oposTopCell[k_] :=oposTopCell[k]={0,k}+#&/@Range[k]


(* ::Input::Initialization:: *)
oposTopCellQ[perm_]:=(perm===oposTopCell[Length[perm]])


(* ::Input::Initialization:: *)
oposDimension[perm_]:=Total[If[#[[1,1]]<#[[2,1]]&&#[[2,1]]<#[[1,2]]&&#[[1,2]]<#[[2,2]],1,0]&/@Subsets[perm,{2}]]


(* ::Input::Initialization:: *)
oposBoundary[perm_]:=Select[Join[(Sort[Join[{Sort[{#[[1,1]],#[[2,1]]}],Sort[{#[[1,2]],#[[2,2]]}]},Complement[perm,#]]]&/@Subsets[perm,{2}]),(Sort[Join[{Sort[{#[[1,1]],#[[2,2]]}],Sort[{#[[1,2]],#[[2,1]]}]},Complement[perm,#]]]&/@Subsets[perm,{2}])],oposDimension[#]==oposDimension[perm]-1&]


(* ::Input::Initialization:: *)
oposInverseBoundary[perm_]:=Select[Join[(Sort[Join[{Sort[{#[[1,1]],#[[2,1]]}],Sort[{#[[1,2]],#[[2,2]]}]},Complement[perm,#]]]&/@Subsets[perm,{2}]),(Sort[Join[{Sort[{#[[1,1]],#[[2,2]]}],Sort[{#[[1,2]],#[[2,1]]}]},Complement[perm,#]]]&/@Subsets[perm,{2}])],oposDimension[#]==oposDimension[perm]+1&]


(* ::Input::Initialization:: *)
oposCyclicRep[perm_]:=Module[{n=2Length[perm]},
Sort[Sort[Sort/@#]&/@(perm/.Table[j->Mod[j+i,n,1],{i,n},{j,n}])][[1]]]


(* ::Input::Initialization:: *)
oposCyclicize[perm_]:=Module[{n=2Length[perm]},Union[Sort[Sort/@#]&/@(perm/.Table[j->Mod[j+i,n,1],{i,n},{j,n}])]]


(* ::Input::Initialization:: *)
oposStratificationCyclicRepsCalc[k_]:=Module[{layer,length=k (k-1)/2,II=0,final},
layer[0]={oposTopCell[k]};
layer[i_]:=layer[i]=Union@@((oposCyclicRep/@oposBoundary[#])&/@layer[i-1]);
Monitor[final=Join@@Table[layer[II],{II,0,length}],utlProgress[II,length,title->"oposStratificationCyclicReps["<>ToString[k]<>"]:"]];
final
]

oposStratificationCyclicReps[k_,OptionsPattern[]]:=Module[{filename=FileNameJoin[{$directory["data"],"oposStratificationCyclicReps-"<>ToString[k]<>".m"}],final},
If[FileExistsQ[filename],final=Get[filename],
final=oposStratificationCyclicRepsCalc[k];
If[TrueQ[OptionValue[save]],Put[final,filename]]];
oposStratificationCyclicReps[k]=final
]

Options[oposStratificationCyclicReps]={Global`save->$save};


(* ::Input::Initialization:: *)
oposPermToCyclicRepIndexAssocCalc[k_]:=Module[{oposStratificationCyclicRepsTmp=oposStratificationCyclicReps[k]},AssociationThread[oposStratificationCyclicRepsTmp->Range[Length[oposStratificationCyclicRepsTmp]]]]

oposPermToCyclicRepIndexAssoc[k_]:=(oposPermToCyclicRepIndexAssoc[k]=oposPermToCyclicRepIndexAssocCalc[k])


(* ::Input::Initialization:: *)
oposPermToCyclicRepIndex[perm_]:=Lookup[oposPermToCyclicRepIndexAssoc[Length[perm]],Key[oposCyclicRep[perm]],$Failed]


(* ::Input::Initialization:: *)
oposStratificationAll[k_]:=(oposStratificationAll[k]=Join@@(oposCyclicize/@oposStratificationCyclicReps[k]))


(* ::Input::Initialization:: *)
oposPermToIndexAssocCalc[k_]:=Module[{oposStratificationAllTmp=oposStratificationAll[k]},AssociationThread[oposStratificationAllTmp->Range[Length[oposStratificationAllTmp]]]]

oposPermToIndexAssoc[k_]:=(oposPermToIndexAssoc[k]=oposPermToIndexAssocCalc[k])


(* ::Input::Initialization:: *)
oposPermToIndex[perm_]:=Lookup[oposPermToIndexAssoc[Length[perm]],Key[perm],$Failed]


(* ::Input::Initialization:: *)
oposPosetAllCalc[k_]:=Module[{oposStratificationAllTmp=oposStratificationAll[k],final,length,II=0},
length=Length[oposStratificationAllTmp];
Monitor[final=SparseArray[Flatten[Table[({II,Position[oposStratificationAllTmp,#,1,1][[1,1]]}->1)&/@oposBoundary[oposStratificationAllTmp[[II]]],{II,length}],2],{length,length},0],Refresh[utlProgress[II,length,title->"oposPosetAll["<>ToString[k]<>"]:"],UpdateInterval->1,TrackedSymbols->{}],1];
final
]

oposPosetAll[k_,OptionsPattern[]]:=
Module[{filename=FileNameJoin[{$directory["data"],"oposPosetAll-"<>ToString[k]<>".m"}],final},
If[FileExistsQ[filename],final=Get[filename],
final=oposPosetAllCalc[k];
If[TrueQ[OptionValue[save]],Put[final,filename]]];
oposPosetAll[k]=final
]

Options[oposPosetAll]={Global`save->$save};


(* ::Input::Initialization:: *)
oposStratificationIndices[perm_]:=VertexOutComponent[AdjacencyGraph[oposPosetAll[Length[perm]]],{oposPermToIndex[perm]}]


(* ::Input::Initialization:: *)
oposStratification[perm_]:=oposStratificationAll[Length[perm]][[oposStratificationIndices[perm]]]


(* ::Input::Initialization:: *)
oposInverseStratificationIndices[perm_]:=VertexInComponent[AdjacencyGraph[oposPosetAll[Length[perm]]],{oposPermToIndex[perm]}]


(* ::Input::Initialization:: *)
oposInverseStratification[perm_]:=oposStratificationAll[Length[perm]][[oposInverseStratificationIndices[perm]]]


(* ::Input::Initialization:: *)
oposBoundaries[0][perm_]:={perm}
oposBoundaries[codim_][perm_]:=Module[{level=oposDimension[perm]},Select[oposStratification[perm],oposDimension[#]==level-codim&]]


(* ::Input::Initialization:: *)
oposInverseBoundaries[0][perm_]:={perm}
oposInverseBoundaries[dim_][perm_]:=Module[{level=oposDimension[perm]},Select[oposInverseStratification[perm],oposDimension[#]==level+dim&]]


(* ::Input::Initialization:: *)
oposIntervalIndices[perm1_,perm2_]:=Intersection[oposInverseStratificationIndices[perm1],oposStratificationIndices[perm2]]


(* ::Input::Initialization:: *)
oposInterval[perm1_,perm2_]:=oposStratificationAll[Length[perm1]][[oposIntervalIndices[perm1,perm2]]]


(* ::Input::Initialization:: *)
oposPoset[perm_/;oposTopCellQ[perm]]:=posPosetAll[Length[perm]]
oposPoset[perm_]:=Module[{indices=oposStratificationIndices[perm]},
oposPosetAll[Length[perm]][[indices,indices]]]

oposPoset[perm1_,perm2_]:=Module[{indices=oposIntervalIndices[perm1,perm2]},
oposPosetAll[Length[perm1]][[indices,indices]]]


(* ::Input::Initialization:: *)
oposPermToCrossing[perm_,options:OptionsPattern[]]:=Module[{k=Length[perm],points},
points=CirclePoints[2k];
Show[Graphics[Circle[]],Graphics[Line[points[[perm[[#]]]]]]&/@Range[k],
Graphics[{EdgeForm[{Black}],FaceForm[Black],Disk[#,0.1 40/OptionValue[imageSize] Sin[\[Pi]/(2k)]]}]&/@points,If[OptionValue[labels],Graphics[Text[#,(1+(10 Sin[\[Pi]/(2k)])/(OptionValue[imageSize]Sin[\[Pi]/8]))points[[#]]]]&/@Range[2k],Graphics[]],ImageSize->OptionValue[imageSize]/Sin[\[Pi]/(2k)] {1,1}]]

Options[oposPermToCrossing]={imageSize->40,labels->True};


(* ::Input::Initialization:: *)
oposPermToYoung[perm_]:=Block[{k=Length[perm]},SparseArray[Join[Table[{2k-perm[[i,2]]+1,perm[[i,1]]}->1,{i,k}],Flatten[Table[If[2k-i+1<j,{i,j}->Null,{i,j}->0],{i,1,2k},{j,1,2k}],1]]]//Normal]


(* ::Input::Initialization:: *)
oposPermToYoungNice[perm_]:=Block[{k=Length[perm]},Grid[oposPermToYoung[perm]/.{0->Null,1->Global`\[FilledCircle]},Frame->Join[{None,None},{Flatten@Table[If[2k-i+1<j,Null,{i,j}->True],{i,1,2k},{j,1,2k}]}],ItemSize->{1,1}]]


(* ::Input::Initialization:: *)
oposPermToYoungReduced[perm_]:=Block[{k=Length[perm],pos,young=oposPermToYoung[perm]},
pos=Position[Total/@(young/.Null->0),0];
young=Transpose[Delete[young,pos]];
pos=Position[Total/@(young/.Null->0),0];
young=Transpose[Delete[young,pos]]
]


(* ::Input::Initialization:: *)
oposPermToYoungReducedNice[perm_]:=Block[{k=Length[perm],pos,young=oposPermToYoungReduced[perm]},pos=Join[Position[young,0],Position[young,1]];
Grid[young/.{0->Null,1->Global`\[FilledCircle]},Frame->{None,None,Thread[pos->True]}]]


(* ::Input::Initialization:: *)
oposYoungEnumeration[perm_]:=Block[{k=Length[perm],sinks=Sort[#[[2]]&/@perm],sources=Sort[#[[1]]&/@perm],sinkspos,sourcespos},sinkspos=Thread[sinks->Transpose[{k+1-Range[Length[perm]],1+Reverse[Length[DeleteCases[#,Null]]&/@oposPermToYoungReduced[perm]]}]];
sourcespos=Thread[sources->Transpose[{(k+1-Count[#,Null])&/@Transpose[oposPermToYoungReduced[perm]],Range[Length[perm]]}]];
{sourcespos,sinkspos}]


(* ::Input::Initialization:: *)
oposYoungDistance[perm_]:=Block[{k=Length[perm],sinks=Sort[#[[2]]&/@perm],sources=Sort[#[[1]]&/@perm],enum=Flatten[oposYoungEnumeration[perm]]},Table[((sources[[i]]/.enum)[[1]])-((sinks[[j]]/.enum)[[1]])-((sources[[i]]/.enum)[[2]])+((sinks[[j]]/.enum)[[2]]),{i,k},{j,k}]]
oposYoungDistanceN[perm_]:=Block[{k=Length[perm],sinks=Sort[#[[2]]&/@perm],sources=Sort[#[[1]]&/@perm],enum=Flatten[oposYoungEnumeration[perm]]},Table[((sources[[i]]/.enum)[[1]])-((sinks[[j]]/.enum)[[1]]),{i,k},{j,k}]]
oposYoungDistanceE[perm_]:=Block[{k=Length[perm],sinks=Sort[#[[2]]&/@perm],sources=Sort[#[[1]]&/@perm],enum=Flatten[oposYoungEnumeration[perm]]},Table[-((sources[[i]]/.enum)[[2]])+((sinks[[j]]/.enum)[[2]]),{i,k},{j,k}]]


(* ::Input::Initialization:: *)
oposYoungHooks[perm_]:=Position[oposPermToYoungReduced[perm],1]


(* ::Input::Initialization:: *)
oposYoungCrosses[perm_]:=Block[{k=Length[perm],oposYoung=oposPermToYoungReduced[perm],dots=oposYoungHooks[perm]},Position[Table[If[oposYoung[[i,j]]===Null,False,(Select[dots,#[[1]]==i&][[1,2]]<j)&&(Select[dots,#[[2]]==j&][[1,1]]<i)],{i,k},{j,k}],True]]


(* ::Input::Initialization:: *)
oposYoungNulls[perm_]:=Position[oposPermToYoungReduced[perm],Null]


(* ::Input::Initialization:: *)
oposYoungBoxes[perm_]:=Join[Thread[oposYoungCrosses[perm]->(cross/@Range[oposDimension[perm]])],Thread[oposYoungHooks[perm]->hook],Thread[oposYoungNulls[perm]->null],Thread[Flatten[Table[{i,j},{i,Length[perm]},{j,Length[perm]}],1]->empty]]


(* ::Input::Initialization:: *)
oposYoungPathAssoc[boxes_][path_]:=Times@@Table[Which[(path[[i]]/.boxes)===null,0,(path[[i]]/.boxes)===hook&&path[[i]]-path[[i-1]]=={-1,0}&&path[[i+1]]-path[[i]]=={0,1},1,Head[(path[[i]]/.boxes)]===cross&&path[[i]]-path[[i-1]]=={-1,0}&&path[[i+1]]-path[[i]]=={0,1},Global`c@@(path[[i]]/.boxes),Head[(path[[i]]/.boxes)]===cross&&path[[i]]-path[[i-1]]=={0,1}&&path[[i+1]]-path[[i]]=={-1,0},-Global`c@@(path[[i]]/.boxes),Head[(path[[i]]/.boxes)]===cross&&path[[i]]-path[[i-1]]=={-1,0}&&path[[i+1]]-path[[i]]=={-1,0},Global`s@@(path[[i]]/.boxes),
Head[(path[[i]]/.boxes)]===cross&&path[[i]]-path[[i-1]]=={0,1}&&path[[i+1]]-path[[i]]=={0,1},-Global`s@@(path[[i]]/.boxes),
(path[[i]]/.boxes)===empty&&path[[i]]-path[[i-1]]=={-1,0}&&path[[i+1]]-path[[i]]=={-1,0},1,
(path[[i]]/.boxes)===empty&&path[[i]]-path[[i-1]]=={0,1}&&path[[i+1]]-path[[i]]=={0,1},1,True,0],{i,2,Length[path]-1}]


(* ::Input::Initialization:: *)
oposYoungPaths[perm_]:=Block[{k=Length[perm],sinks=Sort[#[[2]]&/@perm],sources=Sort[#[[1]]&/@perm],north={-1,0},east={0,1},tuples,enum=Flatten[oposYoungEnumeration[perm]],boxes=oposYoungBoxes[perm]},tuples=Table[If[oposYoungDistance[perm][[i,j]]>1,Join[{north},#,{east}]&/@Permutations[Join[Table[north,{l,oposYoungDistanceN[perm][[i,j]]-1}],Table[east,{l,oposYoungDistanceE[perm][[i,j]]-1}]]],0],{i,k},{j,k}];
tuples=Table[Table[(sources[[i]]/.enum)+Total[#[[;;l]]],{l,0,Length[#]}]&/@tuples[[i,j]],{i,k},{j,k}];
tuples=Table[Total[oposYoungPathAssoc[boxes]/@tuples[[i,j]]],{i,k},{j,k}];
Transpose[#[[2]]&/@Sort[Join[Table[{sources[[i]],IdentityMatrix[k][[i]]},{i,k}],Table[{sinks[[i]],#[[i]]},{i,k}]&@Transpose[(tuples)]]]]]


(* ::Input::Initialization:: *)
oposPermToMatFromPaths[perm_]:=oposYoungPaths[perm]


oposZeroPerm[perm_]:=Module[{sources=#[[1]]&/@perm,sinks=#[[2]]&/@perm,zero={},k=Length[perm],min,chain},While[Length[sources]>0,min=Min[Intersection[sinks,Range[2k]+sources[[-1]]]];zero=Append[zero,{sources[[-1]],min}];sources=sources[[;;-2]];sinks=Complement[sinks,{min}]];
zero=Sort[zero]]


oposZeroPermPath[perm_/;oposDimension[perm]]:={}
oposZeroPermPath[perm_]:=oposZeroPermPath[perm]=Module[{sourcesSort=Sort[#[[1]]&/@perm],sinksSort=Sort[#[[2]]&/@perm],findSinks,findRepl,findSinkSwap,findSourceSwap,step,current=perm,allSinkSwaps},
findSinks[tmp_]:=findSinks[tmp]=#[[2]]&/@tmp;
findRepl[tmp_]:=findRepl[tmp]=#[[2]]->#[[1]]&/@tmp;
findSinkSwap[perm1_,perm2_]:=findSinkSwap[perm1,perm2]=findSinks[perm1][[FindPermutation[findSinks[perm1],findSinks[perm2]][[1,1]]]];
findSourceSwap[perm1_,perm2_]:=findSourceSwap[perm1,perm2]=findSinkSwap[perm1,perm2]/.findRepl[perm1];

step[curPerm_]:=Module[{boundaries},
(* find boundaries *)
boundaries=oposBoundary[curPerm];
(* keep boundaries with the same sinks, i.e. same reduced Young tableau *)
boundaries=Select[boundaries,Sort[findSinks[#]]==sinksSort&];
(* keep boundaries where sink swaps are even-odd *)
boundaries=Select[boundaries,Mod[Total[findSinkSwap[curPerm,#]],2]==1&];
(* sort boundaries according to their source swaps *)
boundaries=ReverseSortBy[boundaries,findSourceSwap[curPerm,#]&];
(* return first inverse boundary *)
boundaries[[1]]
];

Table[Nest[step,current,i],{i,0,oposDimension[perm]}]
]


Clear[oposZeroPermSinkSwapPath];
oposZeroPermSinkSwapPath[perm_/;oposDimension[perm]==0]:={}
oposZeroPermSinkSwapPath[perm_]:=oposZeroPermSinkSwapPath[perm]=Block[{bound,bridges,crossing,pre},
(*find the BCFW bridge replacing perm with one of its boundaries*)
bridges[tmp_]:=(#[[2]]&/@#&@(Complement[perm,tmp]));
(*check how many lines are crossed between sinks of a bridge*)
crossing[tmp_]:=Total[If[Signature[Join[bridges[tmp],#]]==-1,1,0]&/@perm];
(*select all codim1 boundaries with the same folded Young diagram*)
bound=Select[oposBoundary[perm],oposZeroPerm[perm]===oposZeroPerm[#]&];
(*select all bridges that are of the even-odd type*)
bound=Select[bound,Mod[bridges[#][[2]]-bridges[#][[1]],2,1]==1&];
(*order the boundaries by number of crossings and choose one with minimal number of crossings*)
pre=SortBy[bound,crossing[#]&][[1]];
(*add the bridge to the result of this function on the chosen boundary*)
Prepend[oposZeroPermSinkSwapPath[pre],Sort[#[[2]]&/@Complement[perm,pre]]]
]


oposPermToMatFromBCFW[perm_/;oposDimension[perm]==0]:=Module[{k=Length[perm],sinks=Sort[#[[2]]&/@perm],sources=Sort[#[[1]]&/@perm]},SparseArray[Join[Table[{m,perm[[m,1]]}->1,{m,k}],Table[{m,perm[[m,2]]}->(-1)^((perm[[m,1]]-perm[[m,2]]+1)/2),{m,k}]]]//Normal]
oposPermToMatFromBCFW[perm_]:=Module[{swaps=oposZeroPermSinkSwapPath[perm],k=Length[perm],sinks=Sort[#[[2]]&/@perm],sources=Sort[#[[1]]&/@perm],swapToRotation,zeroMat=oposPermToMatFromBCFW[oposZeroPerm[perm]],rotation},
swapToRotation[swap_,index_]:=Module[{changing=FirstPosition[sinks,#][[1]]&/@swap,fixed},
fixed=Complement[Range[k],changing];
Normal@SparseArray[Join[{#,#}->1&/@fixed,Join@@Table[{i,j}->If[i==j,Global`c[index],(-1)^((Subtract@@ReverseSort[sinks[[{i,j}]]]-1)/2) Global`s[index]],{i,changing},{j,changing}]],{k,k},0]
];
rotation=Dot@@Reverse[Table[swapToRotation[swaps[[i]],i],{i,Length[swaps]}]];
Transpose@Permute[Join[IdentityMatrix[k],Transpose[zeroMat[[;;,sinks]] . rotation]],InversePermutation[FindPermutation[Join[sources,sinks]]]]
]


oposPermToMat[perm_]:=oposPermToMat[perm]=oposPermToMatFromBCFW[perm]


(* ::Input::Initialization:: *)
orthogonalityCheck[mat_]:=Module[{product},
product=mat . DiagonalMatrix[Flatten@Table[{-1,1},Length[mat]]] . Transpose[mat]/.Global`c[i_]:>(Global`x[i]+Global`x[i]^-1)/2/.Global`s[i_]:>(Global`x[i]-Global`x[i]^-1)/2;
Together[product]
]


(* ::Input::Initialization:: *)
positivityCheck[mat_]:=Module[{minors,polynomials,variables},
minors=Minors[mat,Length[mat]][[1]]/.Global`c[i_]:>(Global`x[i]+Global`x[i]^-1)/2/.Global`s[i_]:>(Global`x[i]-Global`x[i]^-1)/2;
polynomials=(Numerator/@Together[minors])/.Global`x[i_]:>Global`y[i]+1//Expand;
variables=Variables[polynomials];
SelectFirst[Flatten@CoefficientList[polynomials,variables],#<0&,{}]==={}
]


(* ::Input::Initialization:: *)
omomDimensionCalc[perm_]/;(oposDimension[perm]==0):=0
omomDimensionCalc[perm_]/;(oposTopCellQ[perm]):=2Length[perm]-3
omomDimensionCalc[perm_]:=
Module[{k=Length[perm],image,g,glTransformation,params,tangentSpace},
image=oposPermToMat[perm] . Transpose[utlPositiveMatrix[k+2,2k]]/.Global`c[II_]:>Cosh[\[Theta][II]]/.Global`s[II_]:>Sinh[\[Theta][II]];
glTransformation=Table[g[A1,A2],{A1,k},{A2,k}];
params=Join[\[Theta]/@Range[oposDimension[perm]],Flatten[glTransformation]];
tangentSpace=Flatten[glTransformation . image];
tangentSpace=D[tangentSpace,#]&/@params;
MatrixRank[tangentSpace/.\[Theta][II_]:>-Log[Prime[II]]/.g[II_,JJ_]:>Prime[II^JJ]]-k^2
]


(* ::Input::Initialization:: *)
omomDimensionCyclicRepsCalc[k_]:=Module[{cells=oposStratificationCyclicReps[k],length,II=0,final},
length=Length[cells];
Monitor[final=Table[omomDimensionCalc[cells[[II]]],{II,length}],Refresh[utlProgress[II,length,title->"omomDimensionCyclicReps["<>ToString[k]<>"]:"],UpdateInterval->1,TrackedSymbols->{}],1];
final
]

omomDimensionCyclicReps[k_,OptionsPattern[]]:=Module[{filename=FileNameJoin[{$directory["data"],"omomDimensionCyclicReps-"<>ToString[k]<>".m"}],final},
If[FileExistsQ[filename],final=Get[filename],
final=omomDimensionCyclicRepsCalc[k];
If[TrueQ[OptionValue[save]],Put[final,filename]]];
omomDimensionCyclicReps[k]=final
]

Options[omomDimensionCyclicReps]={Global`save->$save};


(* ::Input::Initialization:: *)
omomDimension[perm_,options:OptionsPattern[]]:=Block[{k=Length[perm],filename,dims},
filename=FileNameJoin[{$directory["data"],"omomDimensionCyclicReps-"<>ToString[k]<>".m"}];
If[TrueQ[OptionValue[auto]]||FileExistsQ[filename],
dims=omomDimensionCyclicReps[k,Sequence@@DeleteCases[{options},Global`auto->_]];
ToExpression["omomDimension[perm_]/;(Length[perm]\[Equal]"<>ToString[k]<>"):=("<>ToString[dims]<>"[[oposPermToCyclicRepIndex[perm]]])"];
omomDimension[perm]
,
omomDimensionCalc[perm]
]
]

Options[omomDimension]=Join[{Global`auto->$auto},Options[omomDimensionCyclicReps]];


(* ::Input::Initialization:: *)
omomFaceQCalc[label_]:=If[oposTopCellQ[label],True,Module[{omomDim=omomDimension[label]},
SelectFirst[oposInverseBoundary[label],omomDimension[#]==omomDim&,{}]==={}]]


(* ::Input::Initialization:: *)
omomFaceQCyclicRepsCalc[k_]:=Module[{cells=oposStratificationCyclicReps[k],length,II=0,final},
length=Length[cells];
Monitor[final=Table[omomFaceQCalc[cells[[II]]],{II,length}],Refresh[utlProgress[II,length,title->"omomFaceQCyclicReps["<>ToString[k]<>"]:"],UpdateInterval->1,TrackedSymbols->{}],1];
final
]

omomFaceQCyclicReps[k_,OptionsPattern[]]:=Module[{filename=FileNameJoin[{$directory["data"],"omomFaceQCyclicReps-"<>ToString[k]<>".m"}],final},
If[FileExistsQ[filename],final={False,True}[[#+1]]&/@Get[filename],
final=omomFaceQCyclicRepsCalc[k];
If[TrueQ[OptionValue[save]],Put[Boole@final,filename]]];
omomFaceQCyclicReps[k]=final
]

Options[omomFaceQCyclicReps]={Global`save->$save};


(* ::Input::Initialization:: *)
omomFaceQ[perm_,options:OptionsPattern[]]:=Block[{k=Length[perm],filename,bools},
filename=FileNameJoin[{$directory["data"],"omomFaceQCyclicReps-"<>ToString[k]<>".m"}];
If[TrueQ[OptionValue[auto]]||FileExistsQ[filename],
bools=omomFaceQCyclicReps[k,Sequence@@DeleteCases[{options},Global`auto->_]];
ToExpression["omomFaceQ[perm_]/;(Length[perm]\[Equal]"<>ToString[k]<>"):=("<>ToString[bools]<>"[[oposPermToCyclicRepIndex[perm]]])"];
omomFaceQ[perm]
,
omomFaceQCalc[perm]
]
]

Options[omomFaceQ]=Join[{Global`auto->$auto},Options[omomFaceQCyclicReps]];


(* ::Input::Initialization:: *)
omomFacetsCyclicReps[2]:=omomFacetsCyclicReps[2]={{{1,2},{3,4}}}
omomFacetsCyclicReps[k_]:=omomFacetsCyclicReps[k]=Module[{range=Range[2k],listToTopCellLabel},
listToTopCellLabel[list_]:=(list[[#]]&/@oposTopCell[Length[list]/2]);
Table[Join[listToTopCellLabel@Join[range[[;;i]],{II}],listToTopCellLabel@Join[{II},range[[i+1;;]]]]/.{A1___,{A2_,II},{II,A3_},A4___}:>{A1,{A2,A3},A4},{i,3,k,2}]
]


(* ::Input::Initialization:: *)
omomStratificationCyclicRepIndicesCalc[k_]:=Module[{cells=oposStratificationCyclicReps[k],omomFaceQCyclicRepsTrue=Join@@Position[omomFaceQCyclicReps[k],True],layer,length=2k-3,II=0,final},
layer[0]={oposTopCell[k]};
(* find all facets *)
layer[1]:=omomFacetsCyclicReps[k];
(* find all higher codimension boundaries *)
layer[i_]:=(layer[i]=Module[{candidates,above=Join@@(oposCyclicize/@layer[i-1])},
candidates=cells[[Intersection[omomFaceQCyclicRepsTrue,Join@@Position[omomDimensionCyclicReps[k],length -i]]]];
Select[candidates,Length[Intersection[oposInverseStratification[#],above]]>1&]
]);
(* progress *)
Monitor[final=Join@@Table[layer[II],{II,0,length}],utlProgress[II,length,title->"omomStratificationCyclicRepIndices["<>ToString[k]<>"]:"]];
oposPermToCyclicRepIndex/@final
]

omomStratificationCyclicReps[k_,OptionsPattern[]]:=Module[{filename=FileNameJoin[{$directory["data"],"omomStratificationCyclicRepIndices-"<>ToString[k]<>".m"}],final},
If[FileExistsQ[filename],final=Get[filename],
final=omomStratificationCyclicRepIndicesCalc[k];
If[TrueQ[OptionValue[save]],Put[final,filename]]];
final=oposStratificationCyclicReps[k][[final]];
omomStratificationCyclicReps[k]=final
]

Options[omomStratificationCyclicReps]={Global`save->$save};


(* ::Input::Initialization:: *)
omomStratificationAll[k_]:=(omomStratificationAll[k]=Join@@(oposCyclicize/@omomStratificationCyclicReps[k]))

omomStratification[perm_/;oposTopCellQ[perm]]:=omomStratificationAll[Length[perm]]


(* ::Input::Initialization:: *)
omomPosetAllCalc[k_]:=Module[{indices=oposPermToIndex/@omomStratificationAll[k],poset=oposPosetAll[k]},
AdjacencyMatrix@TransitiveReductionGraph[
AdjacencyGraph@AdjacencyMatrix[
TransitiveClosureGraph[AdjacencyGraph[poset]]
][[indices,indices]]
]
]

omomPosetAll[k_,OptionsPattern[]]:=
Module[{filename=FileNameJoin[{$directory["data"],"omomPosetAll-"<>ToString[k]<>".m"}],final},
If[FileExistsQ[filename],final=Get[filename],
final=omomPosetAllCalc[k];
If[TrueQ[OptionValue[save]],Put[final,filename]]];
omomPosetAll[k]=final
]

Options[omomPosetAll]={Global`save->$save};


(* ::Input::Initialization:: *)
omomPermToIndexAssocCalc[k_]:=Module[{omomStratificationAllTmp=omomStratificationAll[k]},AssociationThread[omomStratificationAllTmp->Range[Length[omomStratificationAllTmp]]]]

omomPermToIndexAssoc[k_]:=(omomPermToIndexAssoc[k]=omomPermToIndexAssocCalc[k])


(* ::Input::Initialization:: *)
omomPermToIndex[perm_]:=Lookup[omomPermToIndexAssoc[Length[perm]],Key[perm],$Failed]


(* ::Input::Initialization:: *)
omomStratificationIndices[perm_]:=VertexOutComponent[AdjacencyGraph[omomPosetAll[Length[perm]]],{omomPermToIndex[perm]}]


(* ::Input::Initialization:: *)
omomStratification[perm_]:=omomStratificationAll[Length[perm]][[omomStratificationIndices[perm]]]
omomBoundary[perm_]:=Module[{dim=omomDimension[perm]},Select[omomStratification[perm],omomDimension[#]==dim-1&]]


(* ::Input::Initialization:: *)
omomInverseStratificationIndices[perm_]:=VertexInComponent[AdjacencyGraph[omomPosetAll[Length[perm]]],{omomPermToIndex[perm]}]


(* ::Input::Initialization:: *)
omomInverseStratification[perm_]:=omomStratificationAll[Length[perm]][[omomInverseStratificationIndices[perm]]]
omomInverseBoundary[perm_]:=Module[{dim=omomDimension[perm]},Select[omomInverseStratification[perm],omomDimension[#]==dim+1&]]


(* ::Input::Initialization:: *)
omomBoundaries[0][perm_]:={perm}
omomBoundaries[codim_][perm_]:=Module[{level=omomDimension[perm]},Select[omomStratification[perm],omomDimension[#]==level-codim&]]


(* ::Input::Initialization:: *)
omomInverseBoundaries[0][perm_]:={perm}
omomInverseBoundaries[dim_][perm_]:=Module[{level=omomDimension[perm]},Select[omomInverseStratification[perm],omomDimension[#]==level+dim&]]


(* ::Input::Initialization:: *)
omomIntervalIndices[perm1_,perm2_]:=Intersection[omomInverseStratificationIndices[perm1],omomStratificationIndices[perm2]]


(* ::Input::Initialization:: *)
omomInterval[perm1_,perm2_]:=omomStratificationAll[Length[perm1]][[omomIntervalIndices[perm1,perm2]]]


(* ::Input::Initialization:: *)
omomPoset[perm_/;oposTopCellQ[perm]]:=omomPosetAll[Length[perm]]


(* ::Input::Initialization:: *)
omomPoset[perm_/;oposTopCellQ[perm]]:=omomPosetAll[Length[perm]]
omomPoset[perm_]:=Module[{indices=omomStratificationIndices[perm]},
omomPosetAll[Length[perm]][[indices,indices]]]

omomPoset[perm1_,perm2_]:=Module[{indices=omomIntervalIndices[perm1,perm2]},
omomPosetAll[Length[perm1]][[indices,indices]]]


omomGenFunc[k_]:=omomGenFunc[k]=Module[{x,genTree},
genTree=x^2  (1+Sum[1/m Binomial[2m+l,2m+1]Binomial[m,l]x^(2m) Global`q^(2m-l),{m,1,k},{l,1,m}]);
Expand@Coefficient[(1/x) InverseSeries[Series[x/(1+genTree),{x,0,2k+1}],x],x,2k]
]


(* ::Input::Initialization:: *)
omomPermToNCP[perm_]:=Module[{range=Union@@perm,n,permTmp,cuts,partitions={}},
n=Length[range];
permTmp=Permute[range,Cycles[perm]];
cuts=Sort/@Join[Join@@(Partition[range,#,1,1]&/@Range[Floor[(n-1)/2]]),If[Mod[n,2]==0,Partition[range[[;;-2]],#,1,{1,#}]&@(n/2),{}]];
cuts=Select[cuts,Length[Complement[permTmp[[#]],#]]==0&];
While[Length[cuts]>0,
AppendTo[partitions,cuts[[1]]];
cuts=SortBy[DeleteDuplicates[Complement[#,cuts[[1]]]&/@cuts[[2;;]]],Length];
];
DeleteCases[Union[{Complement[range,Union@@partitions]},partitions],{}]
]


(* ::Input::Initialization:: *)
omomPermToDiagsInNCP[perm_,polygon_]:=
Module[{permTmp=Permute[Union@@perm,Cycles[perm]],diagonals=Complement[Subsets[polygon,{2}],Sort/@Partition[polygon,2,1,1]],length},
diagonals=Select[diagonals,Module[{II=Range[#[[1]],#[[2]]-1]},Length[Complement[permTmp[[II]],II]]==1]&];
If[diagonals==={},{},diagonals=Select[Subsets[diagonals,{1,Length[polygon]-3}],polyNonIntDiagonalsQ]];
If[diagonals==={},{},
diagonals=SortBy[diagonals,-Length[#]&];
length=Length[diagonals[[1]]];
Intersection@@Select[diagonals,Length[#]==length&]
]
]
omomPermToDiagsInNCP[perm_]:=omomPermToDiagsInNCP[perm,#]&/@omomPermToNCP[perm]


(* ::Input::Initialization:: *)
omomPermToSubdivsInNCP[perm_,polygon_]:=Module[{n=Length[polygon],II},Sort[Sort/@(polyDiagonalsToSubdivision[n][omomPermToDiagsInNCP[perm,polygon]/.Table[polygon[[II]]->II,{II,n}]]/.Table[II->polygon[[II]],{II,n}])]]
omomPermToSubdivsInNCP[perm_]:=omomPermToSubdivsInNCP[perm,#]&/@omomPermToNCP[perm]


(* ::Input::Initialization:: *)
strand[list_,edge_]:=Module[{pos=Position[list,edge],update},
If[pos==={},edge,
pos=pos[[1]];
update=list[[pos[[1]]]];
strand[Delete[list,pos[[1]]],update[[1,Mod[pos[[3]]+update[[2]],Length[update[[1]]],1]]]]]]


(* ::Input::Initialization:: *)
omomSubdivToStrands[n_][{list_}/;Length[list]==2]:={list,Reverse[list]}
omomSubdivToStrands[n_][subdiv_]:=Module[{vInit=Union@@subdiv,vFinal,vLength,subdivWithEdges,eInit,JJ},
vLength=Length[vInit];
subdivWithEdges={Sort/@Partition[#,2,1,1],Length[#]/2}&/@subdiv;
eInit=Sort/@Partition[vInit,2,1,1];
vFinal=vInit[[Position[eInit,strand[subdivWithEdges,#]][[1,1]]&/@eInit]];
Thread[{vInit,vFinal}]
]


(* ::Input::Initialization:: *)
omomForestDataToPerm[data_]:=Last/@Sort[Join@@(omomSubdivToStrands[Length[Union@Flatten@data]]/@data)]


(* ::Input::Initialization:: *)
omomPermToForestData[perm_]:=Module[{data=omomPermToSubdivsInNCP[perm]},
If[omomForestDataToPerm[data]==Permute[Union@Flatten@data,Cycles[perm]],data,{}]]


(* ::Input::Initialization:: *)
Options[omomForestDataToForest]={circle->True,subdivision->False,imageSize->40,labels->True};

omomForestDataToForest[data_,OptionsPattern[]]:=Module[{n=Length[Union@(Flatten@data)],forward,polygons,polygonsVerts,forestVertsExt,drawVert,drawEdgesExt,drawEdgesInt},
forward=Select[data,Length[#]==1&&Length[#[[1]]]==2&];
polygons=Select[data,Length[#[[1]]]>=3&];
polygonsVerts=RotationMatrix[-360Degree/(2n)] . #&/@CirclePoints[n];
forestVertsExt=RotationMatrix[+360Degree/(2n)] . #&/@polygonsVerts;
drawVert[list_]:=Graphics[{EdgeForm[{Black}],FaceForm[LightGray],Disk[Mean[polygonsVerts[[list]]],0.2 40/OptionValue[imageSize] Sin[\[Pi]/n]]}];
drawEdgesExt[subdivs_]:=Module[{subgonVerts,subgonEdges,ncpgon,ncpgonEdges},
subgonVerts=Mean[polygonsVerts[[#]]]&/@subdivs;
subgonEdges=Partition[#,2,1,1]&/@subdivs;
ncpgon=Union@@subdivs;
ncpgonEdges=Partition[ncpgon,2,1,1];
Flatten@Table[Graphics[{Black,Line[{subgonVerts[[i]],#}]}]&/@forestVertsExt[[Intersection[subgonEdges[[i]],ncpgonEdges][[;;,1]]]],{i,Length[subdivs]}]
];
drawEdgesInt[subdivs_]:=Module[{subgonVerts,subgonEdges,ncpgon,ncpgonEdges},
subgonVerts=Mean[polygonsVerts[[#]]]&/@subdivs;
subgonEdges=(Sort/@Partition[#,2,1,1])&/@subdivs;
ncpgon=Union@@subdivs;
ncpgonEdges=Sort/@Partition[ncpgon,2,1,1];
Graphics[{Black,Line[subgonVerts[[Position[subgonEdges,#][[;;,1]]]]]}]&/@Union@@(Complement[#,ncpgonEdges]&/@subgonEdges)
];
Show[If[OptionValue[circle],Graphics[{Black,Circle[]}],Graphics[]],
If[OptionValue[subdivision],{Graphics[{EdgeForm[{Darker[Gray]}],FaceForm[Darker[Gray]],Disk[#,0.1 40/OptionValue[imageSize] Sin[\[Pi]/n]]}]&/@polygonsVerts[[Union@Flatten@polygons]],
Graphics[{CapForm["Round"],White,EdgeForm[{Darker[Gray]}],Polygon[polygonsVerts[[#]]]}]&/@Join@@polygons},Graphics[]],
If[OptionValue[labels],Graphics[{Text[#,(1+(10 Sin[\[Pi]/(n)])/(OptionValue[imageSize]Sin[\[Pi]/8]))forestVertsExt[[#]]]}]&/@Range[n],Graphics[]],
Graphics[{EdgeForm[{Black}],FaceForm[Black],Disk[#,0.1 40/OptionValue[imageSize] Sin[\[Pi]/n]]}]&/@forestVertsExt,
Graphics[{Black,Line[forestVertsExt[[#]]]}]&/@#&/@forward,
drawEdgesExt/@polygons,
drawEdgesInt/@polygons,
drawVert/@#&/@polygons,
ImageSize->OptionValue[imageSize]/Sin[\[Pi]/n] {1,1}
]
]

Options[omomPermToForest]={circle->True,subdivision->False,imageSize->40};

omomPermToForest[perm_,options:OptionsPattern[]]:=omomForestDataToForest[omomPermToForestData[perm],options]


modStratificationAll[k_]:=polySubdivisions[2k]


momStratification[k_][{}]:=modStratificationAll[k]
modStratification[k_][listOfDiags_]:=Select[modStratificationAll[k],SubsetQ[#,listOfDiags]&]
modInverseStratification[k_][{}]:={{}}
modInverseStratification[k_][listOfDiags_]:=Subsets[listOfDiags]
modInterval[k_][listOfDiags1_,listOfDiags2_]:=Intersection[modInverseStratification[k][listOfDiags1],modStratification[k][listOfDiags2]]


modPosetAll[k_]:=modPosetAll[k]=SparseArray@Boole@Outer[Length[#1]==Length[#2]-1&&Length[Complement[#1,#2]]==0&,modStratificationAll[k],modStratificationAll[k],1]


modDiagonalsToPermCalc[k_][listOfDiags_]:=Module[{sections,n=2k},
sections=\[FivePointedStar]@@@#&/@(Sort/@Partition[#,2,1,1]&/@polyDiagonalsToSubdivision[n][listOfDiags])/.Table[\[FivePointedStar]@@Sort@Mod[{i,i+1},n,1]->i,{i,n}];
sections=Flatten[Transpose[{#[[1;;Length[#]/2]],#[[Length[#]/2+1;;Length[#]]]}]&/@(DeleteCases[#,\[FivePointedStar][i_,j_]/;EvenQ[i-j]]&/@sections),1];
While[MemberQ[Flatten[sections],\[FivePointedStar][__]],
sections=DeleteCases[sections//.(Rule@@@ReverseSort/@ReverseSort/@Select[sections,MemberQ[#,\[FivePointedStar][__]]&]),{i_,i_}]
];
Sort@(Sort/@(sections))
]
(*modDiagonalsToPerm[k_][listOfDiags_]:=Module[{subdiv=polyDiagonalsToSubdivision[2k][listOfDiags],edges,cuts,edgesExternal=Sort/@Partition[Range[2k],2,1,1]},
edges=(Sort/@Partition[#,2,1,1])&/@subdiv;
cuts=SelectFirst[Subsets[listOfDiags],With[{subset=#},And@@(Mod[Length[DeleteCases[#,Alternatives@@subset]],2]\[Equal]0&/@edges)]&];
edges=DeleteCases[#,Alternatives@@cuts]&/@edges;
edges={#,Length[#]/2}&/@edges;
FindPermutation@Table[Position[edgesExternal,orthitroids`Pvt`strand[edges,II]][[1,1]],{II,edgesExternal}]/.Cycles\[Rule]Identity
]*)


modDiagonalsToIndexAssocCalc[k_]:=Module[{modStratificationAllTmp=modStratificationAll[k]},AssociationThread[modStratificationAllTmp->Range[Length[modStratificationAllTmp]]]]

modDiagonalsToIndexAssoc[k_]:=(modDiagonalsToIndexAssoc[k]=modDiagonalsToIndexAssocCalc[k])


modDiagonalsToIndex[k_][listOfDiags_]:=Lookup[modDiagonalsToIndexAssoc[k],Key[listOfDiags],$Failed]


modStratificationAllToPermCalc[k_]:=Module[{cells=modStratificationAll[k],length,II=0,final},
length=Length[cells];
Monitor[final=Table[modDiagonalsToPermCalc[k][cells[[II]]],{II,length}],Refresh[utlProgress[II,length,title->"modStratificationAllToPerm["<>ToString[k]<>"]:"],UpdateInterval->1,TrackedSymbols->{}],1];
final
]

modStratificationAllToPerm[k_,OptionsPattern[]]:=Module[{filename=FileNameJoin[{$directory["data"],"modStratificationAllToPermIndices-"<>ToString[k]<>".m"}],final},
If[FileExistsQ[filename],final=oposStratificationAll[k][[Get[filename]]],
final=modStratificationAllToPermCalc[k];
If[TrueQ[OptionValue[save]],Put[oposPermToIndex/@final,filename]]];
modStratificationAllToPerm[k]=final
]

Options[modStratificationAllToPerm]={Global`save->$save};


modDiagonalsToPerm[k_][listOfDiags_]:=modStratificationAllToPerm[k][[modDiagonalsToIndex[k][listOfDiags]]]


modDiagonalsToPermTopQCalc[k_][listOfDiags_]:=Module[{perm=modDiagonalsToPerm[k][listOfDiags]},(perm/.Counts[modDiagonalsToPerm[k]/@modInverseStratification[k][listOfDiags]])==1]


modStratificationAllToPermTopQCalc[k_]:=Module[{cells=modStratificationAll[k],length,II=0,final},
length=Length[cells];
Monitor[final=Table[modDiagonalsToPermTopQCalc[k][cells[[II]]],{II,length}],Refresh[utlProgress[II,length,title->"modStratificationAllToPermTopQ["<>ToString[k]<>"]:"],UpdateInterval->1,TrackedSymbols->{}],1];
final
]

modStratificationAllToPermTopQ[k_,OptionsPattern[]]:=Module[{filename=FileNameJoin[{$directory["data"],"modStratificationAllToPermTopQ-"<>ToString[k]<>".m"}],final},
If[FileExistsQ[filename],final={False,True}[[#+1]]&/@Get[filename],
final=modStratificationAllToPermTopQCalc[k];
If[TrueQ[OptionValue[save]],Put[Boole@final,filename]]];
modStratificationAllToPermTopQ[k]=final
]

Options[modStratificationAllToPermTopQ]={Global`save->$save};


modDiagonalsToPermTopQ[k_][listOfDiags_]:=modStratificationAllToPermTopQ[k][[modDiagonalsToIndex[k][listOfDiags]]]


modReducedStratificationAllToPerm[k_]:=modReducedStratificationAllToPerm[k]=omomStratificationAll[k]


modReducedPosetAll[k_]:=modReducedPosetAll[k]=Module[{oldLabels=modStratificationAllToPerm[k],newLabels=modReducedStratificationAllToPerm[k],toReplace,newPoset},
toReplace=Select[Flatten[Position[oldLabels,#]]&/@newLabels,Length[#]>1&];
toReplace=Flatten[Table[Thread[j[[2;;All]]->j[[1]]],{j,toReplace}]];
newPoset=SparseArray[ArrayRules[modPosetAll[k]]/.toReplace/.Thread[Flatten[FirstPosition[oldLabels,#]&/@newLabels]->Range[Length[newLabels]]]];
AdjacencyMatrix@TransitiveReductionGraph@AdjacencyGraph@newPoset
]


Options[modDiagonalsToPlanarTree]=Options[omomForestDataToForest]
modDiagonalsToPlanarTree[k_,options:OptionsPattern[]][listOfDiags_]:=omomForestDataToForest[{polyDiagonalsToSubdivision[2k][listOfDiags]},options]


Options[modDiagonalsToForest]=Options[omomForestDataToForest]
modDiagonalsToForest[k_,options:OptionsPattern[]][listOfDiags_]:=omomPermToForest[modDiagonalsToPerm[k][listOfDiags],options]


(* ::Input::Initialization:: *)
End[];


(* ::Input::Initialization:: *)
EndPackage[];

